Quantum $W_{1+\infty}$ subalgebras of BCD type and symmetric polynomials

The infinite affine Lie algebras of type ABCD, also called $\widehat{\mathfrak{gl}}(\infty)$, $\widehat{\mathfrak{o}}(\infty)$, $\widehat{\mathfrak{sp}}(\infty)$, are equivalent to subalgebras of the quantum $W_{1+\infty}$ algebras. They have well-known representations on the Fock space of either a Dirac fermion ($\hat A_\infty$), a Majorana fermion ($\hat B_\infty$ and $\hat D_\infty$) or a symplectic boson ($\hat C_\infty$). Explicit formulas for the action of the quantum $W_{1+\infty}$ subalgebras on the Fock states are proposed for each representation. These formulas are the equivalent of the \textit{vertical presentation} of the quantum toroidal $\mathfrak{gl}(1)$ algebra Fock representation. They provide an alternative to the fermionic and bosonic expressions of the \textit{horizontal presentation}. Furthermore, these algebras are known to have a deep connection with symmetric polynomials. The action of the quantum $W_{1+\infty}$ generators leads to the derivation of Pieri-like rules and q-difference equations for these polynomials. In the specific case of $\hat B_\infty$, a q-difference equation is obtained for $Q$-Schur polynomials indexed by strict partitions.

==> anc/Majorana_main.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Apr  9 15:24:25 2020

This file follows the convention of the paper
"Quantum $W_{1+\infty}$ subalgebras of BCD type and symmetric polynomials"
It is provided for illustration purpose only, the author is no programming expert, and comments are sorely missing.

In this file we put to test the vertical action of the subalgebras W^X X=A,B,C,D

D: The D-states are Majorana states of the form \phi_{-r_1}\cdots\phi_{-r_d}\ket{\vac}
where the Majorana modes satisfy {\phi_r,\phi_s}=\d_{r+s} and r,s are half-integer indices.
To avoid working with half-integer, we represent the state as a list [2r_1,...,2r_d] with the ordering r_1>r_2>...
     
C: The C-states are symplectic boson states of the form \phi_{-r_1}\cdots\phi_{-r_d}\ket{\vac}
where the modes satisfy [\phi_r,\phi_s]=(-)^{r-1/2}\d_{r+s} and r,s are half-integer indices.    
To each state we associate a partition with odd columns [2r_1,...,2r_d] with the ordering r_1\geq r_2\geq...

B: The B-states can be coded as D-states by shifting the indices by -1/2. 
Combinatorial quantities (Strips, HP,..) are defined in the same wat as in the D case.
The only differences are in the definition of functions WB and the RHS.

Remarks:  
- We include the coefficient in front of the states inside their definition for an easier manipulation.
Then, a weighted sum of states is simply represented as a list in the class Xstates.
- To avoid fractional powers of the variable q, we replaced q -> q^2 in the code and use Q=q^{1/2}.
=> Remember to divide by two all the powers of q in the answer!!!!
- The functions WX define the vertical action on the states.
- The commutation relations of the subalgebras enter in the function RHS.


@author: jebourgine
"""


from sympy import symbols, factor, lambdify, simplify, sqrt, expand, powsimp, factorial
from matplotlib import pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.colors import colorConverter
from copy import deepcopy

Q = symbols('q') # To avoid fractional power, q^(1/2) -> q here
q = Q**2

MAX_VAR = 30 # Maximum power sum p_k enterting in the symmetric polynomials
p = [symbols('p'+str(k)) for k in range(MAX_VAR)]

################# Auxiliairy functions

def is_valid_D(list_op): 
    # Test the validity of a list of operators [2r_1,...,2r_d]
    # Return True if the list is made of positive DISCTINCT odd integer, zero else
    result = not any(list_op.count(x) > 1 for x in list_op)
    for ri in list_op:
        if (ri<1) or (ri%2!=1):
            result = False
    return result

def is_valid_C(list_op): 
    # Test the validity of a list of operators [2r_1,...,2r_d]
    # Return True if the list is made of positive odd integer, zero else
    result = True
    for ri in list_op:
        if (ri<1) or (ri%2!=1):
            result = False
    return result

def is_dstrip_valid_C(list_boxes):
    # Test the validity of a dstrip of boxes = list of coordinates [i,j]
    result = True
    for i in range(len(list_boxes)-1):
        b1, b2 = list_boxes[i],list_boxes[i+1] 
        if b1[1]-b2[1]!=1:
            result = False
            print("Wrong j,j-1:"+str(b1)+':'+str(b2)+':'+str(list_boxes))
#        if b2[0]-b1[0]!=0 and b2[0]-b1[0]!=1: #If no gaps
#            print("Wrong i,i+1:"+str(b1)+':'+str(b2)+':'+str(list_boxes))
#            result = False
        if b2[0]<b1[0]:
            print("Wrong i,i+1:"+str(b1)+':'+str(b2)+':'+str(list_boxes))
            result = False
    return result

def is_strip_valid_D(list_boxes):
    # Test the validity of a strip of boxes = list of coordinates [i,j]
    # Make sure that the box k+1 is immediately on the right/below the box k 
    result = True
    for i in range(len(list_boxes)-1):
        b1, b2 = list_boxes[i],list_boxes[i+1] 
        if b2[0]-b2[1]!=b1[0]-b1[1]+1:
            result = False
    return result

def order(list_op):
    # Order a product of Majorana creation operators
    # Takes into account the signs following the commutation of modes
    # Return the ordered list and the sign
    coeff = 1
    l = len(list_op)
    result = []
    list_temp = list_op[:]
    while list_temp != []:
        rmax = max(list_temp) #Get the biggest element of the remaining list
        pmax = list_temp.index(rmax) #Get its position
        coeff *= (-1)**pmax #Compute the corresponding sign
        result.append(rmax) #Add the element to the ordered list
        list_temp.remove(rmax)
    return result, coeff

def get_boxes_D(listphis):
    # From a list of operators encoding a Dstate, return set of boxes in the corresponding hooks
    result = []
    list_hooks, _ = order(listphis) #Make sure it is ordered
    diag = len(list_hooks)
    for k in range(diag):
        for l in range(list_hooks[k]//2+1): #This is arm=leg length
            result.append([k+1,k+1+l])
            if l!=0: #Do not add twice the box on the diagonal
                result.append([k+1+l,k+1])
    return result

def get_boxes_C(listphis):
    # From a list of ordered operators encoding a Cstate, return the set of boxes
    result = []
    for i in range(len(listphis)):
        for j in range(listphis[i]):
            result.append([i+1,j+1])
    return result


def build_partition(boxes):
    result = []
    boxes = sorted(boxes,key=lambda box: box[0]) #Sort by coordinate i, smaller first
    nb_boxes = len(boxes)
    nb_col = boxes[nb_boxes-1][0]
    for i in range(nb_col):
        col = [box for box in boxes if box[0]==i+1] #Boxes belonging to column i
        if len(col)==0:
            print("Error: column "+str(i+1)+" is empty")
            return []
        col = sorted(col,key=lambda box: box[1]) #Sort by small j
        js = [box[1] for box in col]
        js_cmp=[j for j in range(1,len(col)+1)]
        if not js==js_cmp:
            print("Error: column "+str(i+1)+" is invalid")
            return []
        result.append(len(col))
#    print(result)
    for i in range(len(result)-1):
        if result[i+1]>result[i]:
            print("Error: columns not properly ordered")
            return []
    for i in range(len(result)):
        if result[i]%2==0:
            print("Error: column of even size")
            return[]            
    return result

def partition(number):
    #Return a list of partitions with at most number boxes
    result = [[]]
    result.append([number])
    for x in range(1, number):
        for y in partition(number - x):
            l = y[:]
            l.append(x)
            l.sort(reverse=True)
            if l not in result:
                result.append(l)
    return result

def odd_partition(number):
    #Return a list of odd partitions with at most 2*number-1 boxes
    result = partition(number)
    for p in result:
        for i in range(len(p)):
            p[i]*=2
            p[i]-=1
    return result

def strict_partitions(n): 
    # Generates the list of all states of the form [2r1,2r2,...,2rd] with 2r1<=n
    # Notes that both 2ri and n are odd integers
    # Due to the nature of the recursion, the vacuum state [] is always missing 
    # So we have 2**((n+1)/2)-1 states generated in total
    if n%2 ==0:
        return []
    else:
        if n == 1:
            return [[1]]
        else:
            result = [[n]]
            for p in strict_partitions(n-2):
                result.append(p)                
                result.append([n]+p)
            return result

def sign(m): #Return (-1)^m
    if m%2 == 0:
        return 1
    else:
        return -1

########################## Classes

class Dstate:
    """Class for B-state or D-state
    A state is defined by a list of operators phis=list_op=[2r1,..,2r_d] and a coefficient coeff
    It encodes a state coeff*\phi_{-r1}\phi_{-r2}...\phi_{-r_d}\ket{\vac}
    By default, coeff=1 and diag=d
    """
    
    def __init__(self,list_op,coeff=1):
        if not is_valid_D(list_op):
            print("The list of operators is invalid, initiate with vacuum state")
            list_op=[]
        self.phis, self.coeff = order(list_op)
        self.coeff *= coeff
        self.diag = len(self.phis) #Length of the diagonal = number of hooks
        self.num_boxes = sum(self.phis)
        self.__name__ = 'Dstate'
        #self.boxes = get_boxes_D(self.phis)
    
    def draw(self,title='Figure'):
        fig = plt.figure(figsize=(14, 8))
        fig.suptitle(str(self.coeff), fontsize=30)
        fig.canvas.set_window_title(title) 
        ax = plt.gca()
        for b in get_boxes_D(self.phis):
            self._draw_box(b,'b',ax)
        if self.phis:
            plt.ylim([0,self.phis[0]//2+1])
            plt.xlim([0,self.phis[0]//2+1])
        plt.show()
        
    def _draw_box(self,b,color,ax):
        clr = colorConverter.to_rgba(color, alpha=0.6) #Convert the color
        blk = colorConverter.to_rgba('black', alpha=0.6) #Convert the color
        i , j = b[0], b[1] #Get box coordinates
        ax.add_patch(Rectangle((i-1,j-1),1,1,facecolor=clr,edgecolor=blk))
    
    def sum_chi(self,n=1): #Compute \sum_{\sAbox}\chi_{\sAbox}^n
        result = 0
        for b in get_boxes_D(self.phis):
            result += simplify((v*q**(b[0]-b[1]))**n)
        return result
    
    def __str__(self):
        result = '('+str(self.coeff)+')'
        for ri in self.phis:
            result+='\\phi_{-'+str(ri)+'/2}'
        result +='\\ket{\\vac}'
        return result
    
    def __eq__(self,other): #Two states are equal if same set of operators, even if different coeff
        return  self.phis == other.phis
    
    def __mul__(self,other): #Scalar multiplication, other is a q-number and multiplies the coeff
        return Dstate(self.phis, self.coeff*other)
        
    def AB(self,length):
        # Return list of strips of length boxes that can be added below the diagonal
        result = []
        for i in range(self.diag):
            if self.phis[i]+2*length not in self.phis: #Zero if Majorana mode already present
                newphis = self.phis[:]
                newphis[i] += 2*length
                new_boxes = get_boxes_D(newphis)
                old_boxes = get_boxes_D(self.phis) #Careful, the list of phis is not ordered!!!
                boxes = [b for b in new_boxes if b not in old_boxes] # Contains both x and x', need lower boxes only
                boxes = [b for b in boxes if b[0]>b[1]]
                result.append(Strip(boxes))
        return result
    
    def RB(self,length):
        # Return list of strips of length boxes below the diagonal that can be removed
        result = []
        for i in range(self.diag):
            rip = self.phis[i]-2*length 
            if (rip>0) and rip not in self.phis: #Zero if Majorana mode already present
                newphis = self.phis[:]
                newphis[i] -= 2*length
                new_boxes = get_boxes_D(newphis)
                old_boxes = get_boxes_D(self.phis)
                boxes = [b for b in old_boxes if b not in new_boxes] # Contains both x and x', need lower boxes only
                boxes = [b for b in boxes if b[0]>b[1]]
                result.append(Strip(boxes))
        return result
    
    def AHP(self,length):
        # Return list of HookP with length boxes that can be added
        result = []
        if length>3 and length%2==0: #HookP always even length and more than 3 boxes
            for r in range(1,length//2,2):
                if (r not in self.phis) and (length-r not in self.phis):
                    result.append(HookP([r, length-r]))
        return result
    
    def RHP(self,length):
        # Return list of HookP with length boxes that can be removed
        result = []
        if length>3 and length%2==0: #HookP always even length and more than 3 boxes
            for r in range(1,length//2,2):
                if (r in self.phis) and (length-r in self.phis):
                    result.append(HookP([r, length-r]))
        return result
        
    def add(self,strip,coeff_factor=1):
        # Return state with a strip added (possible multiplication of coeff by coeff_factor)
        newphis = self.phis[:]
        for box in strip.boxes:
            newphis[box[1]-1] += 2
        newphis , x = order(newphis) #Reorder all the phis
        return Dstate(newphis,self.coeff*coeff_factor)
    
    def remove(self,strip,coeff_factor=1):
        # Return state with a strip removed (possible multiplication of coeff by coeff_factor)
        newphis = self.phis[:]
        for box in strip.boxes:
            newphis[box[1]-1] -= 2
        newphis , x = order(newphis) #Reorder all the phis
        return Dstate(newphis,self.coeff*coeff_factor)
    
    def add_HP(self,HookP,coeff_factor=1):
        # Return state with a HookP added (possible multiplication of coeff by coeff_factor)
        newphis = self.phis[:]
        newphis += HookP.phis
        newphis , x = order(newphis) #Reorder all the phis
        return Dstate(newphis,self.coeff*coeff_factor)
    
    def remove_HP(self,HookP,coeff_factor=1):
        # Return state with a HookP removed (possible multiplication of coeff by coeff_factor)
        newphis = [phi for phi in self.phis[:] if phi not in HookP.phis]
        newphis , x = order(newphis) #Reorder all the phis
        return Dstate(newphis,self.coeff*coeff_factor)
    
    def add_sym_strip(self,m):
        # Return state with a symmetric strip of length m added 
        newphis = self.phis[:]
        if m%2==1 and m not in self.phis: #Can add a symmetric strip
            newphis.append(m)
            newphis , _ = order(newphis)
            return Dstate(newphis,self.coeff)      
        else:
            print("Error: cannot add a symmetric strip of length m="+str(m))
            return Dstate(newphis,self.coeff)
    
    def eps(self,n):
        # Function \e_n(\mu) appearing in CY_asympt
        if n%2 == 0:
            return 0
        elif n in self.phis:
            return -1
        else:
            return 1

    def CY(self,n,z = symbols('z')):
        # Compute \CY_\l^{(n)}(z) using formula def_CY
        result = 1
        for i in range(n): #Careful, i=0..n-1
            result *= (1-v*(q**(-i))/z)
        for b in get_boxes_D(self.phis):
            chi = v*(q**(b[0]-b[1]))
            result *= (1-q*chi/z)*(1-(q**(-n))*chi/z)
            result /= (1-chi/z)*(1-(q**(1-n))*chi/z)
        return simplify(result)
    
    def columns(self):
        #Return the list of columns of the symmetric partition
        result = []
        d = len(self.phis)
        if d!=0: #If state not vacuum
            a = [(h-1)//2 for h in self.phis]
            for i in range(d):
                result.append(a[i]+i+1)
            for i in range(d,d+a[d-1]):
                result.append(d)
            for j in range(d-1,0,-1):
                for i in range(d+a[j]+1,d+a[j-1]):
                    result.append(j)
        return result
    
    def N(self):
        # Compute N_\l using the formula def_N for a symmetric partition
        set_boxes = get_boxes_D(self.phis)
        set_col = self.columns()
        result = Q**len(set_boxes)
        n_l = 0
        for i in range(len(set_col)):
            n_l += i*set_col[i]
        result *= q**n_l
        for b in set_boxes:
            result/=(1-q**(set_col[b[0]-1]+set_col[b[1]-1]-b[0]-b[1]+1))
        return result
    
    def alpha(self): #Compute in fact 2*\a = d(\l)^2+\sum_{i=1}^d\l_i
        d = len(self.phis)
        result = d
        for i in range(d):
            result += self.phis[i]-1+2*(i+1)
        return result
    
class Dstates:
    """Class for sums of Majorana states"""
    def __init__(self,list_Dstate):
        self.list = list_Dstate
        self.__name__= 'Dstates'
    
    def simplify(self):
        new_list = []
        for ms in self.list:
            if ms not in new_list:
                new_list.append(ms)
            else:
                i = new_list.index(ms)
                new_list[i].coeff += ms.coeff
        self.list = new_list
        for ms in self.list:
            ms.coeff = simplify(expand(ms.coeff))
#            ms.coeff = powsimp(ms.coeff,force=True)
        self.list = [ms for ms in self.list if ms.coeff!=0]
    
    def __str__(self):
        result = ''
        for ms in self.list:
            result += str(ms)+'+'
        return result[:-1]
    
    def __mul__(self,other): #Scalar multiplication, other is a q-number
        new_list = []
        for ms in self.list:
            new_list.append(ms*other)
        return Dstates(new_list)        
    
    def draw(self,title='Figure'):
        if len(self.list)==0:
            print("The list of states is empty!")
        elif len(self.list)==1:
            self.list[0].draw(title)
        else:
            fig, axs = plt.subplots(1,len(self.list),figsize=(6*len(self.list),8))
            for i in range(len(self.list)):
                ms = self.list[i]
                axs[i].set_title(str(ms.coeff),fontsize=30)
                ms_boxes = get_boxes_D(ms.phis)
                for b in ms_boxes:
                    ms._draw_box(b,'b',axs[i])
                if ms.phis:
                    axs[i].set_ylim(0,ms.phis[0]//2+1)
                    axs[i].set_xlim(0,ms.phis[0]//2+1)
                fig.canvas.set_window_title(title) 
            plt.show()    
    
    def __add__(self,other):
        new_list = self.list[:]
        if other.__name__=='Dstates':
            new_list.extend(other.list)
        elif other.__name__=='Dstate':
            new_list.append(other)
        result = Dstates(new_list)
        result.simplify()
        return result
    
    def __sub__(self,other):
        new_list = []
        for Ms in self.list:
            phis = deepcopy(Ms.phis)
            coeff = Ms.coeff #No deepcopy here???
            new_list.append(Dstate(phis,coeff))
        for Ms in other.list:
            phis = deepcopy(Ms.phis)
            coeff = Ms.coeff #No deepcopy here???
            new_list.append(Dstate(phis,-coeff))
        result = Dstates(new_list)
        result.simplify()
        return result

    def is_empty(self):
        if len(self.list)==0:
            return True
        else:
            return False


class Cstate:
    """Class for symplectic boson states
    A state is defined by a list of operators phis=list_op=[2r1,..,2r_d] and a coefficient coeff
    It encodes a state coeff*\phi_{-r1}\phi_{-r2}...\phi_{-r_length}\ket{\vac}
    By default, coeff=1 and length=d
    """
    
    def __init__(self,list_op,coeff=1):
        if not is_valid_C(list_op):
            print("The list of operators is invalid, initiate with vacuum state")
            list_op=[]
        self.phis = sorted(list_op,reverse=True)
        self.coeff = coeff
        self.length = len(self.phis) #Length of the diagonal = number of hooks
        self.num_boxes = sum(self.phis)
        self.__name__ = 'Cstate'
        self.boxes = get_boxes_C(self.phis)
    
    def draw(self,title='Figure'):
        fig = plt.figure(figsize=(14, 8))
        fig.suptitle(str(self.coeff), fontsize=30)
        fig.canvas.set_window_title(title) 
        ax = plt.gca()
        for b in get_boxes_C(self.phis):
            self._draw_box(b,'b',ax)
        if self.phis:
            plt.ylim([0,self.phis[0]+1])
            plt.xlim([0,len(self.phis)+1])
        plt.show()
        
    def _draw_box(self,b,color,ax):
        clr = colorConverter.to_rgba(color, alpha=0.6) #Convert the color
        blk = colorConverter.to_rgba('black', alpha=0.6) #Convert the color
        i , j = b[0], b[1] #Get box coordinates
        ax.add_patch(Rectangle((i-1,j-1),1,1,facecolor=clr,edgecolor=blk))
    
    def sum_chi(self,n=1): #Compute \sum_{\sAbox}\chi_{\sAbox}^n
        result = 0
        for b in get_boxes_C(self.phis):
            result += simplify((v*q**(b[0]-b[1]))**n)
        return result
    
    def __str__(self):
        result = '('+str(self.coeff)+')'
        for ri in self.phis:
            result+='\\phi_{-'+str(ri)+'/2}'
        result +='\\ket{\\vac}'
        return result
    
    def __eq__(self,other): #Two states are equal if same set of operators, even if different coeff
        return  self.phis == other.phis
    
    def __mul__(self,other): #Scalar multiplication, other is a q-number and multiplies the coeff
        return Cstate(self.phis, self.coeff*other)
        
    def AC(self,length):
        # Return list of disjoint strips of 2*length boxes that can be added
        # !!! Don't confuse the length = nb_boxes/2 and self.length = nb_columns
        result = []
        for i in range(self.length):
            newphis = self.phis[:]
            newphis[i] += 2*length
            newphis = sorted(newphis,reverse=True)
            new_boxes = get_boxes_C(newphis)
            boxes = [b for b in new_boxes if b not in self.boxes]
#            print('AC:'+str(self.phis)+":"+str(newphis))
            if len(boxes)>0:
                result.append(DStrip(boxes))
            else:
                print("Error: length="+str(length)+" phis="+str(self.phis)+" newphis="+str(newphis))
        return result
    
    def RC(self,length):
        # Return list of disjoint strips of 2*length boxes that can be removed
        result = []
        for i in range(self.length):
            if (self.phis[i]-2*length>0): 
                newphis = self.phis[:]
                newphis[i] -= 2*length
                newphis.sort(reverse=True)
                new_boxes = get_boxes_C(newphis)
                boxes = [b for b in self.boxes if b not in new_boxes]
#                print('RC:'+str(newphis))
                result.append(DStrip(boxes))
        return result
    
    def ADC(self,length):
        # Return list of Dcoll with 2*length boxes that can be added
        result = []
        l1 = 2*length-1
        while l1>=length:
            result.append(Dcol([l1,2*length-l1]))
            l1-=2
        return result
    
    def RDC(self,length):
        # Return list of Dcol with 2*length boxes that can be removed
        result = []
        l1 = 2*length-1
        while l1>=length:
            l2 = 2*length-l1
            if l1 != l2:
                for j in range(self.phis.count(l1)*self.phis.count(l2)): #If several columns of the same size, generate several dcol
#                if (l1 in self.phis) and (l2 in self.phis):
                    result.append(Dcol([l1,l2]))
            else:
                c = self.phis.count(l1)
                for j in range((c*(c-1))//2):
                    result.append(Dcol([l1,l1]))                                        
#                if self.phis.count(l1)>1:
            l1-=2
        return result
        
    def addC(self,dstrip,coeff_factor=1):
        # Return state with a disjoint strip added (possible multiplication of coeff by coeff_factor)
        new_boxes = self.boxes[:]
        new_boxes += dstrip.boxes[:]
        return Cstate(build_partition(new_boxes),self.coeff*coeff_factor)
    
    def removeC(self,dstrip,coeff_factor=1):
        # Return state with a strip removed (possible multiplication of coeff by coeff_factor)
        new_boxes = [box for box in self.boxes if box not in dstrip.boxes]
        return Cstate(build_partition(new_boxes),self.coeff*coeff_factor)
    
    def add_DC(self,dcol,coeff_factor=1):
        # Return state with a dcol added (possible multiplication of coeff by coeff_factor)
        newphis = self.phis[:]
        newphis += dcol.col[:]
        newphis.sort(reverse=True) #Reorder all the phis
        return Cstate(newphis,self.coeff*coeff_factor)
    
    def remove_DC(self,dcol,coeff_factor=1):
        # Return state with a dcol removed (possible multiplication of coeff by coeff_factor)
        newphis = self.phis[:]
        newphis.remove(dcol.col[0])
        newphis.remove(dcol.col[1])
        return Cstate(newphis,self.coeff*coeff_factor)

    
class Cstates:
    """Class for sums of Majorana states"""
    def __init__(self,list_Cstate):
        self.list = list_Cstate
        self.__name__= 'Cstates'
    
    def simplify(self):
        new_list = []
        for ms in self.list:
            if ms not in new_list:
                new_list.append(ms)
            else:
                i = new_list.index(ms)
                new_list[i].coeff += ms.coeff
        self.list = new_list
        for ms in self.list:
            ms.coeff = simplify(expand(ms.coeff))
#            ms.coeff = powsimp(ms.coeff,force=True)
        self.list = [ms for ms in self.list if ms.coeff!=0]
    
    def __str__(self):
        result = ''
        for ms in self.list:
            result += str(ms)+'+'
        return result[:-1]
    
    def __mul__(self,other): #Scalar multiplication, other is a q-number
        new_list = []
        for ms in self.list:
            new_list.append(ms*other)
        return Cstates(new_list)        
    
    def draw(self,title='Figure'):
        if len(self.list)==0:
            print("The list of states is empty!")
        elif len(self.list)==1:
            self.list[0].draw(title)
        else:
            fig, axs = plt.subplots(1,len(self.list),figsize=(6*len(self.list),8))
            for i in range(len(self.list)):
                ms = self.list[i]
                axs[i].set_title(str(ms.coeff),fontsize=30)
                ms_boxes = get_boxes_C(ms.phis)
                for b in ms_boxes:
                    ms._draw_box(b,'b',axs[i])
                if ms.phis:
                    axs[i].set_ylim(0,ms.phis[0]+1)
                    axs[i].set_xlim(0,len(ms.phis)+1)
            fig.canvas.set_window_title(title) 
            plt.show()
    
    def __add__(self,other):
        new_list = self.list[:]
        if other.__name__ == 'Cstates':
            new_list.extend(other.list)
        elif other.__name__ == 'Cstate':
            new_list.append(other)
        else:
            print("Error add Cstates: type not supported")
            return None
        result = Cstates(new_list)
        result.simplify()
        return result
    
    def __sub__(self,other):
        new_list = []
        for Ms in self.list:
            phis = deepcopy(Ms.phis)
            coeff = Ms.coeff #No deepcopy here???
            new_list.append(Cstate(phis,coeff))
        for Ms in other.list:
            phis = deepcopy(Ms.phis)
            coeff = Ms.coeff #No deepcopy here???
            new_list.append(Cstate(phis,-coeff))
        result = Cstates(new_list)
        result.simplify()
        return result
    def is_empty(self):
        if len(self.list)==0:
            return True
        else:
            return False

class Strip():
    """Class for strip of boxes for type B
    A strip of boxes is simply list of adjacent boxes (a box is a list of 2 coordinates [i,j])
    The set of boxes is 'boxes', it is sorted by the value i-j (i>j, closest to the diagonal first)
    The class contains the information about the coordinate chi (coordinate of box closest to diagonal)
    r_x = height of the strip - 1
    length = number of boxes
    sign = (-1)^{r_x}
    chi_bar = (chi/v)^(1/2)
    """
    def __init__(self,list_boxes):
        self.boxes = sorted(list_boxes,key=lambda box: box[0]-box[1])
        if not is_strip_valid_D(self.boxes):
            print("The strip of boxes is invalid! Abort operation!!!")
        self.chi = q**(self.boxes[0][0]-self.boxes[0][1])
        self.length = len(self.boxes)
        self.r_x = self.boxes[0][1]-self.boxes[self.length-1][1]
        self.sign = 1-2*(self.r_x%2)
        self.s = sign(self.boxes[0][0]-self.boxes[0][1])
#    def sign(self): #Correspond to (-1)^{r(\rho)}
#        if self.r_x%2 == 0:
#            return 1
#        else:
#            return -1
#    def chi_bar(self): #Return q^((i-j)/2) 
#        return Q**(self.boxes[0][0]-self.boxes[0][1])
        
class HookP():
    """Class for hook pairs
    Double hooks are defined by a list of two operators phis=[2r1,2r2] corresponding to hook lengths h1>h2
    It is ordered so that r1>r2, in the process we may catch a sign stored in coeff
    The class provides the set of boxes, the coordinate chi = q^(-r_1), the length = r1+r2
    r_x = number of operators in ms between the two hooks - 1
    sign = (-1)^{r_x}
    sign_s = (-1)^{s(x)-1/2} with s(x)=r2 by convention
    s = (-)^{k(\rho)-m+1}
    """
    def __init__(self,list_phi):
        if len(list_phi)!=2:
            print("Error: HookP has more/less than 2 operators!!!")
        self.phis , self.coeff = order(list_phi)
        self.chi = Q**(-(self.phis[0]-1))
        self.length = (self.phis[0]+self.phis[1])//2
        self.s = sign((self.phis[0]-1)//2)
    def boxes(self):
        return get_boxes(self.list_phi)
    def chi_bar(self): #Return q^((i-j)/2) 
        return Q**(-(self.phis[0]//2))
    def r_x(self,ms): 
        result = -1
        for ri in ms.phis:
            if ri>self.phis[1] and ri<self.phis[0]:
                result+=1
        return result
    def sign(self,ms): #Return directly (-1)^{r(\rho)}
        if self.r_x(ms)%2 == 0:
            return 1
        else:
            return -1
    def sign_s(self): #Return (-1)^{s(x)-1/2}, s(x)=self.phis[1]//2
        s = (self.phis[1]-1)//2 #=s(x)-1/2
        if s%2 == 0:
            return 1
        else:
            return -1
    
class DStrip():
    """Class for disjoint strip of boxes
    A disjoint strip of boxes is simply list of boxes (a box is a list of 2 coordinates [i,j])
    The set of boxes is 'boxes', it is sorted by the value j (highest box first)
    The class contains the information about the coordinate hchi (coordinate of highest box)
    length = number of boxes
    c_x = number of columns
    """
    def __init__(self,list_boxes):
        self.boxes = sorted(list_boxes,key=lambda box: -box[1])
        if not is_dstrip_valid_C(self.boxes):
            print("The strip of boxes is invalid! Abort operation!!!")
#        print(self.boxes)
        self.hchi = Q**(self.boxes[0][1]-1)
        self.length = len(self.boxes)
        self.c_x = self.boxes[self.length-1][0]-self.boxes[0][0]
    def __str__(self):
        return str(self.boxes)
    
class Dcol():
    """Class for double columns
    Double columns are defined by a list of two elements corresponding to column heights [l1,l2]
    It is ordered so that l1>l2,
    The class provides the set of boxes, the coordinate hchi = q^((l1-1)/2), the number of boxes = l1+r2,
    and the sign (-1)^{(l2-1)/2}
    """
    def __init__(self,l_col):
        if len(l_col)!=2:
            print("Error: Dcol has more/less than two columns!!!")
        l_col.sort(reverse=True)
        l1 = l_col[0]
        l2 = l_col[1]
        if l1%2==0 or l2%2==0:
            print("Error: Columns heights must be odd")
        self.col = l_col
        self.hchi = Q**(l1-1)
        self.length =l1+l2
        self.sign = sign((l2-1)//2)
    
    
################# Action W-algebra
def Commutator(Op,Ms,m,n,mp,np): 
    # Compute the action of the commutator [W^X_{m,n},W^X_{mp,np}] with Op=W^X
    # Op is any operator Op(Xstates,m,n) returning Xstates (so R1 and R2 are Xstates supporting *, +,...) 
    R1 = Op(Op(Ms,mp,np),m,n)
    R2 = Op(Op(Ms,m,n),mp,np)
    result = R1 - R2
    return result

def WB(Ms,m,n):
    if Ms.__name__ == 'Dstates':      
        result = Dstates([])
        for ms in Ms.list:
            result += WB(ms,m,n)
        result.simplify()
        return result
    elif Ms.__name__ == 'Dstate':
        result = []
        if m==0 and n!=0: #If m=n=0, result = [] only null state
            coeff = 0
            for box in get_boxes_D(Ms.phis):
                if box[0]>box[1]:
                    chi = q**(box[0]-box[1])
                    coeff += chi**(-n)+chi**(n)*(q**(-n))
            coeff *=(1-q**n)
            coeff -= 0.5
            result.append(Dstate(Ms.phis,simplify(coeff*Ms.coeff)))
        elif m>0: #In this case, remove strips/HookPs
            for strip in Ms.RB(m):
#                print("RB: chi="+str(strip.chi))
                coeff = simplify(strip.sign*((strip.chi**(-n))*(q**(-(m-1)*n))+sign(m+1)*(q**(-n))*(strip.chi**n)))
                result.append(Ms.remove(strip,coeff))
            for HookP in Ms.RHP(2*(m+1)):
#                print("RHP: chi="+str(HookP.chi))
                coeff = simplify(HookP.sign(Ms)*HookP.sign_s()*sign(m)*((HookP.chi**(-n))*(q**(-m*n))+sign(m+1)*HookP.chi**n))
                if HookP.chi==q**(-m):
#                    print("Coeff/2")
                    coeff *= 0.5
                result.append(Ms.remove_HP(HookP,coeff))
        else: #In this case, addd strips/HookPs
            for strip in Ms.AB(-m):
#                print("AB: chi="+str(strip.chi))
                coeff = simplify(strip.sign*((strip.chi**(-n))*(q**n)+sign(m+1)*(q**(-(m+1)*n))*(strip.chi**n)))
                if strip.chi==q:
#                    print("Coeff/2")
                    coeff *= 0.5
                result.append(Ms.add(strip,coeff))
            for HookP in Ms.AHP(2*(-m+1)):
#                print("AHP: chi="+str(HookP.chi))
                coeff = simplify(-HookP.sign(Ms)*HookP.sign_s()*((HookP.chi**(n))*(q**(-m*n))+sign(m+1)*(HookP.chi**(-n))))
                result.append(Ms.add_HP(HookP,coeff))
        result_ms =  Dstates(result)
        result_ms.simplify()
        return result_ms
    else:
        print('Error: WB can only act on object of class Mstate or Mstates')
        return 0

def WC(Ms,m,n):
    if Ms.__name__ == 'Cstates':      
        result = Cstates([])
        for ms in Ms.list:
            result += WC(ms,m,n)
        result.simplify()
        return result
    elif Ms.__name__ == 'Cstate':
        result = []
        if m==0 and n!=0: #If m=n=0, result = [] only null state
            coeff = 0
            for box in Ms.boxes:
                hchi = Q**((box[1]-1))
                coeff += hchi**(n)+Q**(-n)*hchi**(-n)
            coeff *=-(1-Q**(-n))
            result.append(Cstate(Ms.phis[:],simplify(coeff*Ms.coeff)))
        elif m>0: #In this case, remove
            for dstrip in Ms.RC(m):
#                print("remove dstrip:" + str(dstrip.hchi)) #strip,sign = (-)^r(x)
                coeff = simplify(sign(m+1)*dstrip.hchi**(n)*q**(-m*n)+dstrip.hchi**(-n)*q**(-n))
                result.append(Ms.removeC(dstrip,coeff))
            for dcol in Ms.RDC(m):
#                print("remove dcol:" + str(dcol.hchi)) #HookP.sign(Ms)=(-)^r(x) HookP.sign_s()=(-)^{s(x)+1/2}=(-1)^k(x)
                coeff = simplify(sign(m+1)*dcol.sign*(dcol.hchi**n*q**(-m*n)+sign(m+1)*dcol.hchi**(-n)*q**(-n)))                   
                result.append(Ms.remove_DC(dcol,coeff))
        elif m<0: #In this case, add
            for dstrip in Ms.AC(-m):
#                print("add dstrip:" + str(dstrip.hchi)) #strip,sign = (-)^r(x)
                coeff = simplify(sign(m+1)*dstrip.hchi**n+q**(-(m+1)*n)*dstrip.hchi**(-n))
                result.append(Ms.addC(dstrip,coeff))
            for dcol in Ms.ADC(-m):
#                print("add dcol:" + str(dcol.hchi)) #HookP.sign(Ms)=(-)^r(x) HookP.sign_s()=(-)^{s(x)+1/2}=(-1)^k(x)
                coeff = simplify(-dcol.sign*(sign(m+1)*dcol.hchi**(n)+q**(-(m+1)*n)*dcol.hchi**(-n)))
                if dcol.hchi==Q**(-m-1):
                    coeff *= 0.5
#                    print("coeff 0.5, (l1,l2)=("+str(dcol.col[0])+","+str(dcol.col[1])+") m="+str(-m))
                result.append(Ms.add_DC(dcol,coeff))
        result_ms =  Cstates(result)
        result_ms.simplify()
        return result_ms
    else:
        print('Error: WB can only act on object of class Cstate or Cstates')
        return 0

def WD(Ms,m,n):
    if Ms.__name__ == 'Dstates':      
        result = Dstates([])
        for ms in Ms.list:
            result += WD(ms,m,n)
        result.simplify()
        return result
    elif Ms.__name__ == 'Dstate':
        result = []
        if m==0 and n!=0: #If m=n=0, result = [] only null state
            coeff = 0
            for box in get_boxes_D(Ms.phis):
                coeff += q**(n*(box[0]-box[1]-1))
            coeff *=(1-q**n)
            result.append(Dstate(Ms.phis,simplify(coeff*Ms.coeff)))
        elif m>0: #In this case, remove strips/HookPs
            for strip in Ms.RB(m):
#                print('RB:'+str(strip.chi))
                result.append(Ms.remove(strip,simplify(-strip.sign*((q**(-n))*(strip.chi**n)-q**(-m*n)*strip.chi**(-n)))))
            for hp in Ms.RHP(2*m):
#                print('RHP:'+str(hp.chi))
                result.append(Ms.remove_HP(hp,simplify(-hp.sign(Ms)*((q**(-n))*(hp.chi**n)-q**(-m*n)*hp.chi**(-n)))))
        else: #In this case, addd strips/HookPs
            for strip in Ms.AB(-m):
#                print('AB:'+str(strip.chi))
                result.append(Ms.add(strip,simplify(strip.sign*(strip.chi**(-n)-q**(-(m+1)*n)*strip.chi**n))))
            for hp in Ms.AHP(-2*m):
#                print('AHP:'+str(hp.chi))
                result.append(Ms.add_HP(hp,simplify(hp.sign(Ms)*(hp.chi**(-n)-q**(-(m+1)*n)*hp.chi**n))))
        result_ms =  Dstates(result)
        result_ms.simplify()
        return result_ms
    else:
        print('Error: WD can only act on object of class Dstate or Dstates')
        return 0

def WbD(Ms,m,n):
    if Ms.__name__ == 'Dstates':      
        result = Dstates([])
        for ms in Ms.list:
            result += WD(ms,m,n)
        result.simplify()
        return result
    elif Ms.__name__ == 'Dstate':
        result = []
        if m==0 and n!=0: #If m=n=0, result = [] only null state
            coeff = 0
            for box in get_boxes_D(Ms.phis):
                coeff += q**(n*(box[0]-box[1]))*sign(box[0]-box[1])
            coeff *=-(1+q**(-n))
            result.append(Dstate(Ms.phis,simplify(coeff*Ms.coeff)))
        elif m>0: #In this case, remove strips/HookPs
            for strip in Ms.RB(m):
#                print('RB:'+str(strip.chi))
                result.append(Ms.remove(strip,simplify(strip.sign*strip.s*((q**(-n))*(strip.chi**n)+sign(m)*q**(-m*n)*strip.chi**(-n)))))
            for hp in Ms.RHP(2*m):
#                print('RHP:'+str(hp.chi))
                result.append(Ms.remove_HP(hp,simplify(hp.sign(Ms)*hp.s*((q**(-n))*(hp.chi**n)+sign(m)*q**(-m*n)*hp.chi**(-n)))))
        else: #In this case, addd strips/HookPs
            for strip in Ms.AB(-m):
#                print('AB:'+str(strip.chi))
                result.append(Ms.add(strip,simplify(strip.sign*strip.s*(strip.chi**(-n)+sign(m)*q**(-(m+1)*n)*strip.chi**n))))
            for hp in Ms.AHP(-2*m):
#                print('AHP:'+str(hp.chi))
                result.append(Ms.add_HP(hp,simplify(hp.sign(Ms)*hp.s*(hp.chi**(-n)+sign(m)*q**(-(m+1)*n)*hp.chi**n))))
        result_ms =  Dstates(result)
        result_ms.simplify()
        return result_ms
    else:
        print('Error: WbD can only act on object of class Dstate or Dstates')
        return 0

W = {'B':WB,'C':WC,'D':WD}


def RHS(Ms,m,n,mp,np,X='C'): #Compute the RHS of the commutator
    if X=='C':
        R1 = WC(Ms,m+mp,n+np)
        R1 *= q**(mp*n)-q**(m*np)
        R2 = WC(Ms,m+mp,n-np)
        R2 *= q**(-(mp+1)*np)
        R2 *= q**(-m*np)-q**(mp*n)
        R2 *= sign(mp)
        if m+mp == 0: #Central charge term
            coeff = 0
            if n+np !=0:
                coeff += -(q**(mp*n)-q**(m*np))/(1-q**(n+np))
            else:
                coeff += -m*q**(-m*n)
            if n-np !=0:
                coeff += -sign(m)*q**(-(mp+1)*np)*(q**(-m*np)-q**(mp*n))/(1-q**(n-np))
            else:
                coeff += sign(m)*m*(q**(-np))
            R3 = Ms*simplify(coeff)
            R2 += R3
        return R1+R2
    elif X=='B':
        R1 = WB(Ms,m+mp,n+np)
        R1 *= q**(mp*n)-q**(m*np)
        R2 = WB(Ms,m+mp,n-np)
        R2 *= q**(-mp*np)
        R2 *= q**(-m*np)-q**(mp*n)
        R2 *= sign(mp)
        if m+mp == 0: #Central charge term
            coeff = 0
            if n+np !=0:
                coeff += (q**(mp*n)-q**(m*np))/(1-q**(n+np))
            else:
                coeff += m*q**(-m*n)
            if n-np !=0:
                coeff += sign(m)*q**(-mp*np)*(q**(-m*np)-q**(mp*n))/(1-q**(n-np))
            else:
                coeff -= sign(m)*m
            R3 = Ms*simplify(coeff)
            R2 += R3
        return R1+R2
    elif X=='D':
        R1 = WD(Ms,m+mp,n+np)
        R1 *= q**(mp*n)-q**(m*np)
        R2 = WD(Ms,m+mp,n-np)
        R2 *= q**(-(mp+1)*np)
        R2 *= q**(-m*np)-q**(mp*n)
        if m+mp == 0: #Central charge term
            coeff = 0
            if n+np !=0:
                coeff += (q**(mp*n)-q**(m*np))/(1-q**(n+np))
            else:
                coeff += m*q**(-m*n)
            if n-np !=0:
                coeff += q**(-(mp+1)*np)*(q**(-m*np)-q**(mp*n))/(1-q**(n-np))
            else:
                coeff -= m*q**(-n)
            R3 = Ms*simplify(coeff)
            R2 += R3
        return R1+R2
    else:
        print("Error: undefined style:"+W_style)
        return 0        


def Test_commutator(Ms,Nmax,X='C'):
    for m in range(-Nmax,Nmax+1):
        for n in range(-Nmax,Nmax+1):
            for mp in range(n,Nmax+1):
                for np in range(m,Nmax+1):
                    Ms_result = Commutator(W[X],Ms,m,n,mp,np)
                    Ms_result -= RHS(Ms,m,n,mp,np,X)
                    print(str(Ms.list[0].phis)+'  m:'+str(m)+' n:'+str(n)+' m\':'+str(mp)+' n\':'+str(np)+'    '+str(Ms_result.is_empty()))

def Test_commutator_fixed(Ms,Nmax,X='C'):
    n = 1
    np = 5
    for m in range(-Nmax,Nmax+1):
        for mp in range(n,Nmax+1):
            Ms_result = Commutator(W[X],Ms,m,n,mp,np)
            Ms_result -= RHS(Ms,m,n,mp,np,X)
            print(str(Ms.list[0].phis)+'  m:'+str(m)+' n:'+str(n)+' m\':'+str(mp)+' n\':'+str(np)+'    '+str(Ms_result.is_empty()))

                    
def Test_commutator_all_C(Nstate,Nmax):
    for phis in odd_partition(Nstate):
        Test_commutator_fixed(Cstates([Cstate(phis)]),Nmax,'C')

################ Symmetric polynomials

def CWC(Ms): #Action of \sum_{k odd}p_k a_k/k
    result = Cstates([])
    k = 1
    while k<=Ms.num_boxes//2:
        new_states = WC(Ms,k,0)
        for state in new_states.list:
            state.coeff *= p[k]/(k)
        result += new_states
        k+=2
    result.simplify()
    return result
    
def CWB(Ms): #Action of \sum_{k odd}p_k a_k/k
    result = Dstates([])
    k = 1
    while k<=Ms.num_boxes//2: #If k is bigger, the result is zero
        new_states = WB(Ms,k,0)
        for state in new_states.list:
            state.coeff *= p[k]/(k)
        result += new_states
        k+=2 #Keep k odd
    result.simplify()
    return result

def CWD(Ms): #Action of \sum_{k even}p_k a_k/k
    result = Dstates([])
    k = 2
    while k<=Ms.num_boxes: #If k is bigger, the result is zero
        new_states = WbD(Ms,k,0)
        for state in new_states.list:
            state.coeff *= p[k]/(k)
        result += new_states
        k+=2 #Keep k even
    result.simplify()
    return result

def c(Ms,n=0):#Return the polynomial C_\lambda(x) for Ms=Cstate(\lambda)
    if Ms == Cstate([]):
        return Ms.coeff/(factorial(n))
    elif Ms == Cstate([1]):
        return 0
    else:
        result = 0
        states = CWC(Ms)
        for ms in states.list:
            result+= c(ms,n+1)
        if n!=0: #For the extra factor 1/2
            return result
        else:
            return result/2

def b(Ms,n=0): #Keep applying CWB until we get a trivial state
    if Ms == Dstate([]):
        return Ms.coeff/(factorial(n))
    elif Ms == Dstate([1]):
        return 0
    else:
        result = 0
        states = CWB(Ms)
        for ms in states.list:
            result+= b(ms,n+1)
        return result

def bs(Ms,n=0):
    if Ms == Dstate([1]):
        return Ms.coeff/(factorial(n))
    elif Ms == Dstate([]):
        return 0
    else:
        result = 0
        states = CWB(Ms)
        for ms in states.list:
            result+= bs(ms,n+1)
        return result

def d(Ms,n=0):#Return the polynomial D_\lambda(x) for Ms=Dstate(\lambda)
    if Ms == Dstate([]):
        return Ms.coeff/(factorial(n))
    else:
        result = 0
        states = CWD(Ms)
        for ms in states.list:
            result+= d(ms,n+1)
        return result
   

################# Main program
##Testing WD
#Ms = Dstate([11,7,3,1])
#m, n, mp, np = -3, 1, 1, 5
#C = Commutator(WD, Ms, m, n, mp, np)
#C.draw('Commutator')
#R = RHS(Ms,m,n,mp,np,X='D')
#R.draw('RHS')
#Result = C-R
#Result.draw('Result')
#Test_commutator(Dstates([Ms]),3,X='D')

##Testing WC
#Ms = Cstate([1,1,1])
#Ms = Cstate([11,7,7,1,1,1])
#m, n, mp, np = -3, 3, 3, 3
#print(Ms.ADC(-m))
#C = Commutator(WC, Ms, m, n, mp, np)
#C.draw('Commutator')
#R = RHS(Ms,m,n,mp,np,X='C')
#R.draw('RHS')
#Result = C-R
#Result.draw('Result')
#Test_commutator(Cstates([Ms]),3,X='C')
        
##Testing WB
#Ms = Dstate([11,7,3,1])
#m, n, mp, np = 1, 1, 2, 5
#C = Commutator(WB, Ms, m, n, mp, np)
#C.draw('Commutator')
#R = RHS(Ms,m,n,mp,np,X='B')
#R.draw('RHS')
#Result = C-R
#Result.draw('Result')
#Test_commutator(Dstates([Ms]),3,X='B')
        
##Deriving symmetric polynomials
#print(b(Dstate([9,7,5,1])))
#print(c(Cstate([5,3,1,1])))
#print(6*c(Cstate([5,5,3,1]))+4*c(Cstate([5,3,3,1,1,1]))+2*c(Cstate([5,5,1,1,1,1])))
print(d(Dstate([7,1])))
